Pyramidal Blur Aware X-Corner Chessboard Detector

With camera resolution ever increasing and the need to rapidly recalibrate robotic platforms in less than ideal environments, there is a need for faster and more robust chessboard fiducial marker detectors. A new chessboard detector is proposed that is specifically designed for: high resolution images, focus/motion blur, harsh lighting conditions, and background clutter. This is accomplished using a new x-corner detector, where for the first time blur is estimated and used in a novel way to enhance corner localization, edge validation, and connectivity. Performance is measured and compared against other libraries using a diverse set of images created by combining multiple third party datasets and including new specially crafted scenarios designed to stress the state-of-the-art. The proposed detector has the best F1- Score of 0.97, runs 1.9x faster than next fastest, and is a top performer for corner accuracy, while being the only detector to have consistent good performance in all scenarios.

==> kernels/VisualizeKernels.java <==
/*
 * Copyright (c) 2021, Peter Abeles. All Rights Reserved.
 *
 * This file is part of BoofCV (http://boofcv.org).
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *   http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

package boofcv.examples;

import boofcv.abst.distort.FDistort;
import boofcv.alg.misc.ImageMiscOps;
import boofcv.gui.image.ShowImages;
import boofcv.struct.image.GrayU8;

/**
 * @author Peter Abeles
 */
public class VisualizeKernels {
	static void addSample( GrayU8 img, int x, int y ) {
		img.data[img.getIndex(x - 1, y - 1)] += 1;
		img.data[img.getIndex(x, y - 1)] += 2;
		img.data[img.getIndex(x + 1, y - 1)] += 1;
		img.data[img.getIndex(x - 1, y)] += 2;
		img.data[img.getIndex(x, y)] += 4;
		img.data[img.getIndex(x + 1, y)] += 2;
		img.data[img.getIndex(x - 1, y + 1)] += 1;
		img.data[img.getIndex(x, y + 1)] += 2;
		img.data[img.getIndex(x + 1, y + 1)] += 1;
	}

	static GrayU8 scale( GrayU8 img, int scale ) {
		GrayU8 out = new GrayU8(img.width*scale, img.height*scale);
		new FDistort(img, out).scaleExt().interpNN().apply();
		return out;
	}

	public static void main( String[] args ) {
		int cx = 4, cy = 4;

		GrayU8 kernelA = new GrayU8(9, 9);
		addSample(kernelA, cx - 1, cy - 3);
		addSample(kernelA, cx, cy - 3);
		addSample(kernelA, cx + 1, cy - 3);
		GrayU8 kernelB = new GrayU8(9, 9);
		addSample(kernelB, cx + 3, cy - 1);
		addSample(kernelB, cx + 3, cy);
		addSample(kernelB, cx + 3, cy + 1);
		GrayU8 kernelC = new GrayU8(9, 9);
		addSample(kernelC, cx - 1, cy + 3);
		addSample(kernelC, cx, cy + 3);
		addSample(kernelC, cx + 1, cy + 3);
		GrayU8 kernelD = new GrayU8(9, 9);
		addSample(kernelD, cx - 3, cy - 1);
		addSample(kernelD, cx - 3, cy);
		addSample(kernelD, cx - 3, cy + 1);

		GrayU8 kernelE = new GrayU8(9, 9);
		addSample(kernelE, cx + 1, cy - 3);
		addSample(kernelE, cx + 2, cy - 2);
		addSample(kernelE, cx + 3, cy - 1);

		GrayU8 kernelF = new GrayU8(9, 9);
		addSample(kernelF, cx + 3, cy + 1);
		addSample(kernelF, cx + 2, cy + 2);
		addSample(kernelF, cx + 1, cy + 3);

		GrayU8 kernelG = new GrayU8(9, 9);
		addSample(kernelG, cx - 1, cy + 3);
		addSample(kernelG, cx - 2, cy + 2);
		addSample(kernelG, cx - 3, cy + 1);

		GrayU8 kernelH = new GrayU8(9, 9);
		addSample(kernelH, cx - 1, cy - 3);
		addSample(kernelH, cx - 2, cy - 2);
		addSample(kernelH, cx - 3, cy - 1);

		GrayU8 combined = new GrayU8(9*8 + 7, 9);
		ImageMiscOps.fill(combined, 6);
		ImageMiscOps.copy(0, 0, 0, 0, 9, 9, kernelA, combined);
		ImageMiscOps.copy(0, 0, 10, 0, 9, 9, kernelB, combined);
		ImageMiscOps.copy(0, 0, 20, 0, 9, 9, kernelC, combined);
		ImageMiscOps.copy(0, 0, 30, 0, 9, 9, kernelD, combined);

		ImageMiscOps.copy(0, 0, 40, 0, 9, 9, kernelE, combined);
		ImageMiscOps.copy(0, 0, 50, 0, 9, 9, kernelF, combined);
		ImageMiscOps.copy(0, 0, 60, 0, 9, 9, kernelG, combined);
		ImageMiscOps.copy(0, 0, 70, 0, 9, 9, kernelH, combined);

		ShowImages.showWindow(scale(combined, 20), ShowImages.Colorization.MAGNITUDE, "asd", true);
	}
}


